CINM (Cinnamon): A Compilation Infrastructure for Heterogeneous Compute In-Memory and Compute Near-Memory Paradigms

The rise of data-intensive applications exposed the limitations of conventional processor-centric von-Neumann architectures that struggle to meet the off-chip memory bandwidth demand. Therefore, recent innovations in computer architecture advocate compute-in-memory (CIM) and compute-near-memory (CNM), non-von- Neumann paradigms achieving orders-of-magnitude improvements in performance and energy consumption. Despite significant technological breakthroughs in the last few years, the programmability of these systems is still a serious challenge. Their programming models are too low-level and specific to particular system implementations. Since such future architectures are predicted to be highly heterogenous, developing novel compiler abstractions and frameworks become necessary. To this end, we present CINM (Cinnamon), a first end-to-end compilation flow that leverages the hierarchal abstractions to generalize over different CIM and CNM devices and enable device-agnostic and device-aware optimizations. Cinnamon progressively lowers input programs and performs optimizations at each level in the lowering pipeline. To show its efficacy, we evaluate CINM on a set of benchmarks for the well-known UPMEM CNM system and the memristors-based CIM accelerators. We show that Cinnamon, supporting multiple hardware targets, generates high-performance code comparable to or better than state-of-the-art implementations.

==> figures/upmem_code_example.c <==
BARRIER_INIT(my_barrier, NR_TASKLETS);
int main() {
    ...
    barrier_wait(&my_barrier);
    int32_t point_per_tasklet = (ROWS*COLS)/NR_TASKLETS;
    uint32_t mram_base_addr_A = (uint32_t) (DPU_MRAM_HEAP_POINTER ); 
    uint32_t mram_base_addr_B = (uint32_t) (DPU_MRAM_HEAP_POINTER + ROWS * COLS * sizeof(T)); 
    uint32_t mram_base_addr_C = (uint32_t) (DPU_MRAM_HEAP_POINTER + 2 * ROWS * COLS * sizeof(T)); 
    for(int i = (tasklet_id * point_per_tasklet) ; i < ( (tasklet_id+1)*point_per_tasklet ) ; i++) {
        if( new_row != row ){
            ...  
            mram_read((__mram_ptr void const*) (mram_base_addr_A + mram_offset_A), cache_A, COLS * sizeof(T));
        }
        mram_read((__mram_ptr void const*) (mram_base_addr_B + mram_offset_B), cache_B, COLS * sizeof(T));
        dot_product(cache_C, cache_A, cache_B, number_of_dot_products);
        ...
    }
    ...
	mram_write( cache_C, (__mram_ptr void *) (mram_base_addr_C + mram_offset_C), point_per_tasklet * sizeof(T));
}
